A Web-Scale Analysis of the Community Origins of Image Memes

Where do the most popular online cultural artifacts such as image memes originate? Media narratives suggest that cultural innovations often originate in peripheral communities and then diffuse to the mainstream core; behavioral science suggests that intermediate network positions that bridge between the periphery and the core are especially likely to originate many influential cultural innovations. Research has yet to fully adjudicate between these predictions because prior work focuses on individual platforms such as Twitter; however, any single platform is only a small, incomplete part of the larger online cultural ecosystem. In this paper, we perform the first analysis of the origins and diffusion of image memes at web scale, via a one-month crawl of all indexible online communities that principally share meme images with English text overlays. Our results suggest that communities at the core of the network originate the most highly diffused image memes: the top 10% of communities by network centrality originate the memes that generate 62% of the image meme diffusion events on the web. A zero-inflated negative binomial regression confirms that memes from core communities are more likely to diffuse than those from peripheral communities even when controlling for community size and activity level. However, a replication analysis that follows the traditional approach of testing the same question only within a single large community, Reddit, finds the regression coefficients reversed -- underscoring the importance of engaging in web-scale, cross-community analyses. The ecosystem-level viewpoint of this work positions the web as a highly centralized generator of cultural artifacts such as image memes.

==> analysis.R <==
library(car)

images_diffused <- read.csv("~/Downloads/images_diffused.csv")
images_diffused <- subset(images_diffused, page_rank_category != '')
images_diffused$group <- relevel(factor(images_diffused$page_rank_category), ref="core")
logit <- glm(diffused ~ group, data=images_diffused, family=binomial(link=logit))
summary(logit)

linearHypothesis(logit, "groupintermediate = groupperiphery")



images_oc <- read.csv("~/Downloads/images_oc_domains.csv")
images_oc <- subset(images_oc, domain_pr_category != '')
images_oc$group <- relevel(factor(images_oc$domain_pr_category), ref="core")
logit <- glm(oc ~ group, data=images_oc, family=binomial(link=logit))
summary(logit)

tabulate(images_oc)

linearHypothesis(logit, "groupintermediate = groupperiphery")






images_diffused_domains <- read.csv("~/Downloads/images_diffused_domains.csv")
images_diffused_domains <- subset(images_diffused_domains, page_rank_category != '')
images_diffused_domains$group <- relevel(factor(images_diffused_domains$page_rank_category), ref="core")
logit <- glm(diffused ~ group, data=images_diffused_domains, family=binomial(link=logit))
summary(logit)

linearHypothesis(logit, "groupintermediate = groupperiphery")


==> analysis_final.R <==
library(car)
library(ggplot2)
library(ggfortify)
library(lme4)
library(arm)
library(dplyr)
library(pscl)
#library(qqplot)
require(MASS)
library(stargazer)
library(glmmADMB)
library(dplyr)
setwd("/Users/dmorina/PycharmProjects/memeID/scripts")
# print(getwd())
raw_count_data  <- read.csv("raw_image_count_domains.csv")
reddit_oc_count_data  <- read.csv("reddit_oc_count.csv")
hc_rank_data  <- read.csv("hc_rank_data.csv")
images_data <- read.csv("images_data.csv")
images_data$diffused <- as.logical(images_data$diffused)
images_data$source <- as.factor(images_data$source)
images_percentage_data <- read.csv("percent_data_domains.csv")
oc_count_data <- read.csv("oc_count_per_domain.csv")
diffused_by_source_data <- read.csv("diffused_images_by_source.csv")
diffused_by_meme_data <- read.csv("diffusion_events_by_meme.csv")
reddit_diffusion_events_data <- read.csv("updated_reddit_diffusion_events.csv")
reddit_users_diffusion_events_data <- read.csv("reddit_op_diffusion_events.csv")
reddit_users_data <- read.csv("reddit_number_users.csv")
reddit_page_rank_data <- read.csv("reddit_page_ranks.csv")
reddit_diffusion_by_meme_data <- read.csv("reddit_diffusions_by_meme.csv")
ig_diffusion_by_meme_data <- read.csv("ig_diffusions_by_meme.csv")
ig_diffusion_events_data <- read.csv("ig_diffusion_events.csv")
# data(hc_rank_data, package="ggplot2")
oc_count_data$index <- 1:nrow(oc_count_data)
hc_rank_data$index <- 1:nrow(hc_rank_data)
hc_rank_data$rank_value_rescaled <- rescale(hc_rank_data$cc_page_rank_value^2, binary.inputs = "full")
hc_rank_data$rank_value_rescaled_0 <- rescale(hc_rank_data$cc_page_rank_value, binary.inputs = "full")
images_data$index <- 1:nrow(images_data)

raw_count_data$index <- 1:nrow(raw_count_data) 
reddit_diffusion_events_data$index <- 1:nrow(reddit_diffusion_events_data)
reddit_users_diffusion_events_data$index <- 1:nrow(reddit_users_diffusion_events_data)
reddit_users_diffusion_events_data$cc_harmonic_rank_value_rescaled <- rescale(reddit_users_diffusion_events_data$cc_harmonic_rank_value^2, binary.inputs = "full")

reddit_diffusion_events_data$cc_harmonic_rank_value_rescaled <- rescale(reddit_diffusion_events_data$cc_harmonic_rank_value^2, binary.inputs = "full")
reddit_diffusion_events_data$cc_harmonic_rank_value_rescaled_0 <- rescale(reddit_diffusion_events_data$cc_harmonic_rank_value, binary.inputs = "full")
ig_diffusion_events_data$index <- 1:nrow(ig_diffusion_events_data)
ig_diffusion_events_data$cc_harmonic_rank_value_rescaled <- rescale(ig_diffusion_events_data$cc_harmonic_rank_value^2, binary.inputs = "full")

reddit_diffusion_by_meme_data$index <- 1:nrow(reddit_diffusion_by_meme_data)
reddit_diffusion_by_meme_data$cc_harmonic_rank_value_rescaled <- rescale(reddit_diffusion_by_meme_data$cc_harmonic_rank_value^2, binary.inputs = "full")
ig_diffusion_by_meme_data$index <- 1:nrow(ig_diffusion_by_meme_data)
ig_diffusion_by_meme_data$cc_harmonic_rank_value_rescaled <- rescale(ig_diffusion_by_meme_data$cc_harmonic_rank_value^2, binary.inputs = "full")

diffused_by_meme_data$index <- 1:nrow(diffused_by_meme_data)
diffused_by_meme_data$cc_harmonic_rank_value_rescaled <- rescale(diffused_by_meme_data$cc_harmonic_rank_value^2, binary.inputs = "full")
images_data$rank_value_rescaled <- rescale(images_data$cc_harmonic_rank_value_sq, binary.inputs = "full")
oc_count_data$rank_value_rescaled <- rescale(oc_count_data$cc_harmonic_rank_value ^ 2, binary.inputs = "full")
raw_count_data$cc_harmonic_rank_value_rescaled <- rescale(raw_count_data$cc_harmonic_rank_value ^ 2, binary.inputs = "full")
images_data$cc_harmonic_rank_value_sq <- images_data$cc_harmonic_rank_value^2
images_data$rank_value_rescaled <- rescale(images_data$cc_harmonic_rank_value_sq, binary.inputs = "full")

diffused_by_source_data$rank_value_rescaled <- rescale(diffused_by_source_data$cc_harmonic_rank_value^2, binary.inputs = "full")
images_percentage_data$index <- 1:nrow(images_percentage_data)
images_percentage_data$cc_harmonic_rank_value_rescaled <- rescale(images_percentage_data$cc_harmonic_rank_value^2, binary.inputs = "full")
co_ocurrence_data <- read.csv("coocurrence_data.csv")
co_ocurrence_data$index <- 1:nrow(co_ocurrence_data)
j <- hc_rank_data %>% inner_join(raw_count_data, by = c("cc_harmonic_rank_value" = "cc_harmonic_rank_value"))

join_reddit_count <- reddit_diffusion_events_data  %>% inner_join(reddit_oc_count_data, by = c("source_name" = "child_source"))
join_reddit_count_pr <- join_reddit_count  %>% inner_join(reddit_page_rank_data, by = c("source_name" = "name"))
join_reddit_users <- join_reddit_count %>% inner_join(reddit_users_data, by = c("source_name" = "subreddit"))
head(join_reddit_users)
# plot for 4.1a

ggplot(hc_rank_data, aes(x=cc_page_rank_value, y=count)) +
  geom_point() + labs(x = expression("Harmonic "~ Centrality^2 ~" (standardized)"), y="Number of diffusion events") +
  geom_smooth(method = lm, se = FALSE) +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) +
  geom_text(aes(label=ifelse(cc_harmonic_rank_value>31000000,as.character(source_name),'')),hjust=1,vjust=1, size=4)
# reddit
ggplot(reddit_diffusion_events_data, aes(x=cc_harmonic_rank_value_rescaled, y=count)) +
  geom_point() + labs(x = expression("Harmonic"~ Centrality^2 ~"(standardized)"), y="Number of diffusion events") +
  geom_smooth(method = lm, se = FALSE) +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) +
  geom_text(aes(label=ifelse(cc_harmonic_rank_value>26834900,as.character(source_name),'')),hjust=1,vjust=1, size=4)

ggplot(reddit_users_diffusion_events_data, aes(x=cc_harmonic_rank_value_rescaled, y=count)) +
  geom_point() + labs(x = expression("Harmonic"~ Centrality^2 ~"(standardized)"), y="Number of diffusion events") +
  geom_smooth(method = lm, se = FALSE) +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) +
  geom_text(aes(label=ifelse(cc_harmonic_rank_value>26834900,as.character(source_name),'')),hjust=1,vjust=1, size=4)

# instagram
ggplot(ig_diffusion_events_data, aes(x=cc_harmonic_rank_value_rescaled, y=count)) +
  geom_point() + labs(x = expression("Harmonic"~ Centrality^2 ~"(standardized)"), y="Number of diffusion events") +
  geom_smooth(method = lm, se = FALSE) +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) +
  geom_text(aes(label=ifelse(cc_harmonic_rank_value>158395968,as.character(source_name),'')),hjust=1,vjust=1, size=4)


ggplot(diffused_by_source_data, aes(x=rank_value_rescaled, y=sum)) +
  geom_point() + labs(x = "Harmonic Centrality^2 (standardized)", y="Number of images diffused") +
  geom_smooth(method = lm, se = FALSE) +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) +
  geom_text(aes(label=ifelse(cc_harmonic_rank_value>31000000,as.character(source),'')),hjust=1,vjust=1, size=4)

raw_l_model <- lm(count ~ cc_harmonic_rank_value_rescaled, data=raw_count_data)
summary(raw_l_model)

stargazer(l_model,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Number of original content memes posted"),
          no.space=TRUE,
          title="Not significant.",
          label="tab:raw_count",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)


l_model <- lm(count ~ rank_value_rescaled, data=hc_rank_data)
summary(l_model)
l_model <- lm(count ~ cc_page_rank_value, data=hc_rank_data)
l_model_images <- lm(sum ~ rank_value_rescaled, data=diffused_by_source_data)
head(j)
l_model_j <- lm(count.x ~ rank_value_rescaled + count.y, data=j)
summary(l_model_j)

stargazer(l_model_j,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "Number of OC posts", "(Intercept)"),
          dep.var.labels=c("Number of diffusion events"),
          no.space=TRUE,
          title="The vast majority of memes that diffused to other sources originated in the core of the network, rather than intermediate or peripheral sources.",
          label="tab:events_new",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)


# reddit join model 
head(join_reddit_users)
# join_reddit_count_pr
l_model_reddit_j_pr <- lm(count.x ~ cc_page_rank_value + count.y, data=join_reddit_count_pr)
l_model_reddit_j0 <- lm(count.x ~ cc_harmonic_rank_value_rescaled + count.y, data=join_reddit_users)
l_model_reddit_j <- lm(count.x ~ cc_harmonic_rank_value_rescaled + count.y + log(unique_users), data=join_reddit_users)
summary(l_model_reddit_j)
# summary(l_model_reddit_j_pr)
summary(l_model_reddit_j0)
anova(l_model_reddit_j0, l_model_reddit_j)
stargazer(l_model_reddit_j,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "Number of OC posts", "Number of users", "(Intercept)"),
          dep.var.labels=c("Number of diffusion events"),
          no.space=TRUE,
          title="The vast majority of memes that diffused to other sources originated in the core of the network, rather than intermediate or peripheral sources.",
          label="tab:events_new",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)
l_model_reddit_users <- lm(count ~ cc_harmonic_rank_value_rescaled, data=reddit_users_diffusion_events_data)
summary(l_model_reddit_users)

linearHypothesis(logit, "groupintermediate = groupperiphery")

qqp(hc_rank_data$count, "lnorm")
nbinom <- fitdistr(hc_rank_data$count, "Negative Binomial")
qqp(hc_rank_data$count, "nbinom", size = nbinom$estimate[[1]], mu = nbinom$estimate[[2]])

gamma <- fitdistr(hc_rank_data$count, "gamma")
qqp(hc_rank_data$count, "gamma", shape = gamma$estimate[[1]], rate = gamma$estimate[[2]])

poisson <- fitdistr(hc_rank_data$count, "Poisson")
qqp(hc_rank_data$count, "pois", poisson$estimate)

summary(m1 <- glm.nb(count ~ cc_harmonic_rank_value, data = hc_rank_data))
summary(l_model)
gl_model = glm(count ~ cc_harmonic_rank_value, data = hc_rank_data)
summary(gl_model)



# q41a summary
stargazer(l_model,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Number of diffusion events"),
          no.space=TRUE,
          title="The vast majority of memes that diffused to other sources originated in the core of the network, rather than intermediate or peripheral sources.",
          label="tab:events",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)


g_logit <- glm(diffused ~ rank_value_rescaled, data=images_data, family=binomial(link="logit"))
glmer_logit <- glmer(diffused ~ rank_value_rescaled + (1 | source), data=images_data, family=binomial(link="logit"))
logit_lmer <- lmer(diffused ~ cc_harmonic_rank_value^2 + (1 | source), data=images_data)
summary(glmer_logit)
summary(g_logit)
summary(l_model)


# q41b
stargazer(g_logit,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Diffused"),
          no.space=TRUE,
          title="Diffused by hc rank",
          label="tab:diffused",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)

# q42
gl_reddit_model = lm(count ~ cc_harmonic_rank_value_rescaled, data = reddit_diffusion_events_data)

summary(gl_reddit_model)

stargazer(gl_reddit_model,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Number of diffusion events"),
          no.space=TRUE,
          title="The vast majority of memes that diffused to other sources originated in the core of the Reddit network, rather than intermediate or peripheral subreddits.",
          label="tab:diffused_reddit",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)
gl_ig_model = lm(count ~ cc_harmonic_rank_value_rescaled, data = ig_diffusion_events_data)

summary(gl_ig_model)
# q43
images_data_no_lq <- filter(images_data, source != "love_for_quotes")
head(images_data_no_lq)
g_logit_oc <- glm(oc ~ rank_value_rescaled, data=images_data_no_lq, family=binomial(link="logit"))
summary(g_logit_oc)
logLik(g_logit_oc)
exp(confint(g_logit_oc))
stargazer(g_logit_oc,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Original Content"),
          no.space=TRUE,
          title="Original Content by hc rank",
          label="tab:oc",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)

msb_diffused = images_data %>%
  group_by(source) %>% 
  summarise(
    percentDiffused = sum(diffused) / n()
  )

p_lmodel <- glm(diffused_percent ~ cc_harmonic_rank_value_rescaled, data=images_percentage_data)
summary(p_lmodel)
ggplot(images_percentage_data, aes(cc_harmonic_rank_value, diffused_percent)) +
  geom_col(width=140000) + labs(x = "Harmonic Centrality Rank Value", y="Number of diffusion events") +
  # geom_smooth(method = lm, se = FALSE) 
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) 
  # geom_text(aes(label=ifelse(cc_harmonic_rank_value>31000000,as.character(source_name),'')),hjust=1,vjust=1, size=4)

ggplot(images_percentage_data, aes(cc_harmonic_rank_value)) +
  geom_density()


ggplot(co_ocurrence_data, aes(x=ts_cc_harmonic_rank_value, y=origin_cc_harmonic_rank_value)) +
  geom_point(size=1, alpha=0.2, color="cornflowerblue") + labs(x = "Harmonic Centrality Rank Value Target", y="Harmonic Centrality Rank Value Origin") +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text())

class(images_data$source)
head(images_data)

cor(images_percentage_data$diffused_percent, images_percentage_data$cc_harmonic_rank_value)
head(diffused_by_meme_data)
s_data = subset(diffused_by_meme_data, index<10000)
head(s_data)
nbinom_zeroinf_model <- glmmadmb(event_count ~ cc_harmonic_rank_value_rescaled + ( 1 | origin_source), 
                                 data=subset(diffused_by_meme_data, index<100), zeroInflation=TRUE,
                                 family="nbinom", extra.args="-ndi 100000")

summary(nbinom_zeroinf_model)


m1_znb <- zeroinfl(event_count ~ cc_harmonic_rank_value_rescaled,
               data = diffused_by_meme_data, dist = "negbin", EM = TRUE)
summary(m1_znb)


m1_reddit_znb <- zeroinfl(event_count ~ cc_harmonic_rank_value_rescaled,
                   data = reddit_diffusion_by_meme_data, dist = "negbin", EM = TRUE)
summary(m1_reddit_znb)


m1_instagram_znb <- zeroinfl(event_count ~ cc_harmonic_rank_value_rescaled,
                          data = ig_diffusion_by_meme_data, dist = "negbin", EM = TRUE)
summary(m1_instagram_znb)

stargazer(m1_znb,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Number of diffusion events by meme"),
          no.space=TRUE,
          title="Number of diffusion events by meme",
          label="tab:diffusions_by_meme",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)


stargazer(m1_reddit_znb,
          covariate.labels = c("Harmonic Centrality$^2$ (standardized)", "(Intercept)"),
          dep.var.labels=c("Number of diffusion events by meme"),
          no.space=TRUE,
          title="Number of diffusion events by meme (Reddit)",
          label="tab:diffusions_by_meme_reddit",
          #keep.stat="n",
          table.placement = "tb",
          star.cutoffs = c(0.05, 0.01, 0.001)
)


# % by source 

ggplot(images_percentage_data, aes(x=cc_harmonic_rank_value_rescaled, y=diffused_percent)) +
  geom_point(size=1, alpha=1, color="cornflowerblue") + labs(x = "Harmonic Centrality Rank Value Rescaled", y="Diffusion Percent") +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text())


ggplot(oc_count_data, aes(x=rank_value_rescaled, y=count)) +
  geom_point(size=1, alpha=0.9, color="cornflowerblue") + labs(x = "Harmonic Centrality Rank Value Rescaled", y="Count") +
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text())


ggplot(raw_count_data, aes(cc_harmonic_rank_value_rescaled, count)) +
  geom_point(size=1, alpha=1, color="cornflowerblue") + labs(x = "Harmonic Centrality^2 (standardized)", y="Number of raw OC images posted") +
  # geom_smooth(method = lm, se = FALSE) 
  theme(panel.background = element_blank(), axis.line = element_line(), axis.text = element_text()) 

